Gaussian Approximation of Quantization Error for Estimation from Compressed Data

We consider the distributional connection between the lossy compressed representation of a high-dimensional signal $X$ using a random spherical code and the observation of $X$ under an additive white Gaussian noise (AWGN). We show that the Wasserstein distance between a bitrate-$R$ compressed version of $X$ and its observation under an AWGN-channel of signal-to-noise ratio $2^{2R}-1$ is sub-linear in the problem dimension. We utilize this fact to connect the risk of an estimator based on an AWGN-corrupted version of $X$ to the risk attained by the same estimator when fed with its bitrate-$R$ quantized version. We demonstrate the usefulness of this connection by deriving various novel results for inference problems under compression constraints, including minimax estimation, sparse regression, compressed sensing, and the universality of linear estimation in remote source coding.

==> code/BPSK.py <==
import numpy as np
from scipy.integrate import quad
from BlahutArimato2 import BlahutArimato2

"""
Routines for evaluating MSE and rate-distortion function
of a BPSK signal observed under Gaussian noise.
"""
# BPSK in AWGN

def condDist(x, y,snr = 1) :
    #P(x|\sqrt{snr}x+w = y)
    #x in [-1,1]
    if np.abs(x) != 1 :
        return np.na
    return 1./(1 + np.exp(-2*x*np.sqrt(snr)*y))

def condExp(y, snr = 1) :
    #E[X | \sqrt{snr}X + W = y]
    return condDist(1,y,snr) - condDist(-1,y,snr)

def d_hat(y, xhat, snr = 1) :
    #E[(X-yhat)^2 | Y = y]
    return (1 - xhat) ** 2 * condDist(1, y, snr) \
            + (-1 - xhat) ** 2 * condDist(-1, y, snr)

def condVar(y, snr = 1) :
    #Var[X | \sqrt{snr}X + W = y]
    return d_hat(y, condExp(y,snr), snr)

def distY(y, snr = 1) :
    #Py
    phi = lambda x : 1/np.sqrt(2*np.pi) * np.exp(-x ** 2 / 2)
    return 0.5*phi(y-np.sqrt(snr)) + 0.5*phi(y+np.sqrt(snr))

def MMSE_formula(snr) :
    def BPSK_int(x,snr) :
        return np.exp(-x**2/2) / np.sqrt(2*np.pi) * np.tanh(snr - np.sqrt(snr) * x)
    integral = quad(lambda x: BPSK_int(x,snr), -10,10)[0]
    return 1 - integral

def MMSE_condVar(snr) :
    A = np.maximum(4.,np.sqrt(snr))
    yy,dy = np.linspace(-A,A,100, retstep=True)
    return (condVar(yy,snr)*distY(yy,snr)).sum()*dy

def indirectRD(snr = 1) :
    #indirect DRF X given sqrt(snr)X + W
    #X is BPSK

    Amp = 5*np.sqrt(snr)
    xx = np.linspace(-Amp,Amp, 557) #source alphabet
    xxhat = np.linspace(-1.5,1.5, 529) #reconstruction alphabet 

    px = distY(xx,snr) #source pdf
    px = px / np.sum(px)

    XXhat, XX = np.meshgrid(xxhat, xx) 
    dist_mat = d_hat(XX, XXhat, snr) #distortion matrix
    min_D = MMSE_formula(snr) #minimal value for distortion
    min_d = np.matmul(px, np.min(dist_mat,1)) # minimal possible value based on the discretization
    #print "gap from MMSE = {}".format(min_d-min_d) required to verify that discretization does not introduce gap

    beta_vals = np.array([0.25, 0.5, 1, 1.25, 1.5, 2, 3, 4, 5, 7, 9, 12,
                          15, 18, 22, 24, 28, 32, 36, 42, 48, 60,
                          75, 90, 110, 140, 160, 200, 250, 350, 500, 750, 1000])
    beta_vals = beta_vals / np.sqrt(snr)
    R, D = BlahutArimato2(dist_mat, px, beta_vals, max_itr = 100) # be = -slope of RD curve
    return R, D, min_D


==> code/BlahutArimato2.py <==
def BlahutArimato2(dist_mat, p_x, beta_vals ,max_itr = 40,eps = 1e-3) :
    """Compute the rate-distortion function of an i.i.d distribution
    Inputs :
        'dist_mat' -- (numpy matrix) representing the distoriton matrix between the input 
            alphabet and the reconstruction alphabet. dist_mat[i,j] = dist(x[i],x_hat[j])
        'p_x' -- (1D numpy array) representing the probability mass function of the source
        'beta_vals' -- (1D numpy array) list of slopes of the rate-distoriton function at the point where evaluation is 
                    required
        'max_it' -- (int) maximal number of iterations
        'eps' -- (float) accuracy required by the algorithm: the algorithm stops if there
                is no change in distoriton value of more than 'eps' between consequtive iterations
    Returns :
        'Iu' -- rate (in bits)
        'Du' -- distortion
    """
    import numpy as np
    
    l,l_hat = dist_mat.shape
    lb = beta_vals.shape[0]  #number of values of beta

    p_x = p_x / np.sum(p_x) #normalize
    p_hat_init = np.tile(np.ones(l_hat),[lb,1,1])  #start with a uniform distribution
    p_hat_init /= p_hat_init.sum(2, keepdims=True) #normalize

    p_x_ten = np.expand_dims(np.tile(np.expand_dims(p_x,0),[lb,1]),1) 
    p_hat_next = p_hat_init

    beta = np.expand_dims(beta_vals,1)
    beta_mat = (np.expand_dims(beta,1) * dist_mat)
    beta_mat -= np.min(beta_mat,2, keepdims=True) #for numerical stability
    exp_beta_mat = np.exp(-beta_mat)

    diff = 1  
    it = 0
    while diff > eps :   #stoping condition is norm of all distortions. 
        it+=1
    
        p_hat = p_hat_next
        #p_hat /= p_hat.sum(2, keepdims=True) #normalize

        p_cond = exp_beta_mat * p_hat #compute conditional
        p_cond /= p_cond.sum(2,keepdims=True) + eps*1e-127 #normalize

        p_hat_next = np.matmul(p_x_ten,p_cond) # compute marginal
        #p_hat_next /= np.sum(p_hat_next,2,keepdims=True)  #normalize

        diff = np.linalg.norm(p_hat_next-p_hat)
        
        if it > max_itr :
            print("Warning: Blahut-Arimato hit max iteration limit, diff = {}".format(diff))
            break

    p_hat_next /= np.sum(p_hat_next,2,keepdims=True)  #normalize
    Du = np.squeeze(np.sum(np.matmul(p_x_ten,(dist_mat * p_cond)), 2))
    log_mat = np.log2(p_cond / (p_hat_next + eps*1e-127) + eps*1e-127)
    Iu = np.squeeze(np.matmul(p_x_ten, (p_cond * log_mat)).sum(2))

    return Iu, Du


==> code/Calcs.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "from matplotlib import pyplot as plt\n",
    "from scipy.integrate import quad\n",
    "import pandas as pd"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "def bin_ent(x) : \n",
    "    return -x * np.log2(x+1e-6) - (1-x)*np.log2(1-x+1e-6)\n",
    "\n",
    "def GDR(R) : \n",
    "    return 2 ** (-2*R)\n",
    "\n",
    "def MMSE_BPSK(snr) :    \n",
    "    def BPSK_int(x,snr) :\n",
    "        return np.exp(-x**2/2) / np.sqrt(2*np.pi) * np.tanh(snr - np.sqrt(snr) * x)\n",
    "    integral = quad(lambda x: BPSK_int(x,snr), -10,10)[0]\n",
    "    return 1- integral"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 142,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "RR = np.linspace(0.0001,3,57)\n",
    "DD = np.linspace(0,1,1121)\n",
    "\n",
    "D_SS = []\n",
    "D_G = []\n",
    "D_AWGN = []\n",
    "\n",
    "for i,R in enumerate(RR) :\n",
    "    D_SS += [MMSE_BPSK(2** (2*R)-1)]\n",
    "    \n",
    "    gm = 3\n",
    "    eta = (1-2**(-2*R)) / (1 + gm * 2 ** (-2*R))\n",
    "    \n",
    "    D_AWGN += [MMSE_BPSK(eta * gm)]\n",
    "    D_G += [GDR(R)]\n",
    "    \n",
    "R_opt = 1 - bin_ent(DD/2)\n",
    "\n",
    "from scipy.interpolate import interp1d\n",
    "D_opt = interp1d(R_opt, DD, bounds_error=False)(RR)\n",
    "\n",
    "plt.plot(RR,D_SS,'b')\n",
    "plt.plot(RR,D_G,'r')\n",
    "plt.plot(RR,D_opt,'g')\n",
    "plt.plot(RR,D_AWGN,'-xb')\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 139,
   "metadata": {},
   "outputs": [],
   "source": [
    "res = pd.DataFrame({'R' : RR, 'SS' : D_SS, 'G' : D_G, 'opt' : D_opt, 'AWGN' : D_AWGN} )\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 140,
   "metadata": {},
   "outputs": [],
   "source": [
    "res.to_csv('../PlotData/BPSK.csv')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> code/QCS_BPSK.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import scipy.stats\n",
    "import pandas as pd\n",
    "import matplotlib as mpl\n",
    "mpl.style.use('ggplot')\n",
    "%matplotlib inline\n",
    "plt.rcParams['figure.figsize'] = (15, 15) # set default size of plots\n",
    "plt.rcParams['image.interpolation'] = 'nearest'\n",
    "plt.rcParams['image.cmap'] = 'gray'\n",
    "from scipy.interpolate import interp2d\n",
    "from scipy.interpolate import interp1d\n",
    "\n",
    "import BPSK"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 40,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Warning: Blahut-Arimato hit max iteration limit, diff = 0.00218574339447964\n",
      "Warning: Blahut-Arimato hit max iteration limit, diff = 0.0017791753044285295\n",
      "Warning: Blahut-Arimato hit max iteration limit, diff = 0.0014414984077504593\n",
      "Warning: Blahut-Arimato hit max iteration limit, diff = 0.0012850826170388884\n",
      "Warning: Blahut-Arimato hit max iteration limit, diff = 0.0013612759600227313\n",
      "Warning: Blahut-Arimato hit max iteration limit, diff = 0.0016603524935466052\n",
      "Warning: Blahut-Arimato hit max iteration limit, diff = 0.002182995598326876\n",
      "Warning: Blahut-Arimato hit max iteration limit, diff = 0.0028903390005970897\n",
      "Warning: Blahut-Arimato hit max iteration limit, diff = 0.003708210611671433\n",
      "Warning: Blahut-Arimato hit max iteration limit, diff = 0.004520668554511881\n",
      "Warning: Blahut-Arimato hit max iteration limit, diff = 0.0052254503233190915\n",
      "Warning: Blahut-Arimato hit max iteration limit, diff = 0.005833754906906559\n",
      "Warning: Blahut-Arimato hit max iteration limit, diff = 0.005441567385259335\n",
      "Warning: Blahut-Arimato hit max iteration limit, diff = 0.005730634750478773\n",
      "Warning: Blahut-Arimato hit max iteration limit, diff = 0.005504220594519511\n",
      "Warning: Blahut-Arimato hit max iteration limit, diff = 0.005227066133184951\n",
      "Warning: Blahut-Arimato hit max iteration limit, diff = 0.004979911468733965\n",
      "Warning: Blahut-Arimato hit max iteration limit, diff = 0.004752542420451055\n",
      "Warning: Blahut-Arimato hit max iteration limit, diff = 0.004548476627072538\n",
      "Warning: Blahut-Arimato hit max iteration limit, diff = 0.0043583941737643465\n",
      "Warning: Blahut-Arimato hit max iteration limit, diff = 0.004176764670425296\n"
     ]
    }
   ],
   "source": [
    "#compute MSE under optimal encoding (DDind) and under RSC (DDrsc) for multiple snr and rates\n",
    "Drsc = []\n",
    "Dinf = []\n",
    "\n",
    "SS = 10**np.linspace(-1,2,21)\n",
    "RR = np.linspace(0,3,17)\n",
    "\n",
    "DDrsc = np.zeros((len(SS),len(RR)))\n",
    "DDind = np.zeros((len(SS),len(RR)))\n",
    "\n",
    "for i,gm in enumerate(SS) :\n",
    "    rr,dd, Dmin = BPSK.indirectRD(snr = gm)\n",
    "\n",
    "    DDind[i] = interp1d(rr, dd, bounds_error=False)(RR)\n",
    "    DDind[i,0] = 1\n",
    "    DDind[i][np.isnan(DDind[i])] = BPSK.MMSE_formula(gm)\n",
    "    \n",
    "    for j,R in enumerate(RR) :\n",
    "        eta = (1-2**(-2*R)) / (1 + gm * 2 ** (-2*R))\n",
    "        DDrsc[i,j] += BPSK.MMSE_formula(eta * gm)\n",
    "        "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 41,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x1192464a8>]"
      ]
     },
     "execution_count": 41,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1080x1080 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "#plot for a specific SNR vs rate R\n",
    "snr = 3\n",
    "\n",
    "Drsc = interp2d(RR,SS, DDrsc, bounds_error=False)(RR,snr)\n",
    "Dinf = interp2d(RR,SS, DDrsc, bounds_error=False)(RR,12)\n",
    "Dind = interp2d(RR,SS, DDind, bounds_error=False)(RR,snr)\n",
    "Dshn = interp2d(RR,SS, DDind, bounds_error=False)(RR,12)\n",
    "\n",
    "mmse = Dind[-1]\n",
    "eta = (1-2**(-2*RR)) / (1 + snr * 2 ** (-2*RR))\n",
    "Dg = 1 / (1 + snr * eta) \n",
    "\n",
    "plt.plot(RR,Drsc,'b')\n",
    "plt.plot(RR,Dinf,'--b')\n",
    "plt.plot(RR,Dind,'r')\n",
    "plt.plot(RR,Dshn,'--r')\n",
    "plt.plot(RR,Dg,'g')\n",
    "plt.plot(RR,mmse * np.ones_like(RR),'--k')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [],
   "source": [
    "#save to file\n",
    "res = pd.DataFrame({'R' : RR, 'Dshn' : Dshn, 'Dind' : Dind, 'Drsc' : Drsc,\n",
    "                   'Dinf' : Dinf, 'mmse' : np.ones_like(RR)*mmse } )\n",
    "res\n",
    "res.to_csv('../PlotData/noisy_BPSK_RD.csv')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 42,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x118febfd0>]"
      ]
     },
     "execution_count": 42,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1080x1080 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "#plot for a specific rate vs SNR\n",
    "R = 1\n",
    "Drsc = interp2d(RR,SS, DDrsc, bounds_error=False)(R,SS)\n",
    "\n",
    "Dinf = interp2d(RR,SS, DDrsc, bounds_error=False)(R,SS.max())[0] * np.ones_like(Drsc)\n",
    "\n",
    "Dind = interp2d(RR,SS, DDind, bounds_error=False)(R,SS)\n",
    "\n",
    "Dshn = interp2d(RR,SS, DDind, bounds_error=False)(R,SS.max())[0] * np.ones_like(Drsc)\n",
    "\n",
    "eta = (1-2**(-2*R)) / (1 + SS * 2 ** (-2*R))\n",
    "Dg = 1 / (1 + SS * eta) \n",
    "\n",
    "plt.plot(np.log10(SS),Drsc,'b')\n",
    "plt.plot(np.log10(SS),Dinf,'--b')\n",
    "plt.plot(np.log10(SS),Dind,'r')\n",
    "plt.plot(np.log10(SS),Dshn,'--r')\n",
    "plt.plot(np.log10(SS),Dg,'g')\n",
    "mmse = np.array([BPSK.MMSE_formula(s) for s in SS])\n",
    "\n",
    "plt.plot(np.log10(SS),mmse,'--k')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 43,
   "metadata": {},
   "outputs": [],
   "source": [
    "#save to file\n",
    "res =pd.DataFrame({'snr' : SS, 'Dshn' : Dshn[:,0], 'Dind' : Dind[:,0], 'Drsc' : Drsc[:,0],\n",
    "                   'Dinf' : Dinf[:,0], 'mmse' : mmse } )\n",
    "res\n",
    "res.to_csv('../PlotData/noisy_BPSK_SD.csv')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 1
}

